Quantifying Maximum Actuator Degradation for a Given $H_2/H_{\infty}$ Performance with Full-State Feedback Control

In this paper, we address the issue of quantifying maximum actuator degradation in linear time-invariant dynamical systems. We present a new unified framework for computing the state-feedback controller gain that meets a user-defined closed-loop performance criterion while also maximizing actuator degradation. This degradation is modeled as a first-order filter with additive noise. Our approach involves two novel convex optimization formulations that concurrently determine the controller gain, maximize actuator degradation, and maintain the desired closed-loop performance in both the $H_2$ and $H_{\infty}$ system norms. The results are limited to open-loop stable systems. We demonstrate the application of our results through the design of a full-state feedback controller for a model representing the longitudinal motion of the F-16 aircraft.

==> julia/f16model.jl <==
using F16Model

# Define state vector
# -------------------
d2r = pi/180;
npos = 0;
epos = 0;
alt = 10000; # should be in between 5000 ft and 100000 ft
phi = 0;
theta = 0;
psi = 0;
Vt = 300;
alp = 0;
bet = 0;
p = 0;
q = 0;
r = 0;

x0 = [npos,epos,alt,phi,theta,psi,Vt,alp,bet,p,q,r];

# Define control vector
# ---------------------
T = 9000; # Thrust lbs
dele = 0; # deg elevator angle
dail = 0; # deg aileron angle
drud = 0; # deg rudder angle
dlef = 0; # deg leading edge flap angle
u0 = [T,dele,dail,drud,dlef];

h0 = 10000; # ft
Vt0 = 900;   # ft/s
xbar, ubar, status, prob = F16Model.Trim(h0,Vt0); # Default is steady-level

function F16_with_disturbance(x,u,d)
    xx = x + [0,0,0,0,0,0,0,d,0,0,0,0];
    return F16Model.Dynamics(xx,u)
end


# Linearize
using ForwardDiff

A = ForwardDiff.jacobian(x->F16_with_disturbance(x,ubar,0),xbar);
Bu = ForwardDiff.jacobian(u->F16_with_disturbance(xbar,u,0),ubar);
Bd = ForwardDiff.derivative(d->F16_with_disturbance(xbar,ubar,d),0);

using MAT
file = matopen("../matlab/F16_julia.mat", "w")
write(file, "A", A)
write(file, "Bu", Bu)
write(file, "Bd", Bd)
close(file)


ix = [5,7,8,11];
iu = [1,2,5];

AA = A[ix,ix];
BBu = Bu[ix,iu];
nx,nu = size(Bu);


using LinearAlgebra
e1,e2 = eigen(AA)
@show(e1)

==> matlab/F16Example.m <==
clear; 
model = load("F16_julia");

ix = [5,7,8,11];
iu = [1,2,5];

A = model.A(ix,ix);
Bu = model.Bu(ix,iu);
[nx,nu] = size(Bu);

% Controlled variable: [Gamma,Vt]
d2r = pi/180;
Wz = diag([1/(5*d2r) 1/10]); % Scale the flight path angle and velocity
Cz = zeros(2,4);
Cz(1,1) = 1; Cz(1,3) = -1; % Gamma
Cz(2,2) = 1; % Velocity
Cz = Wz*Cz;  % Normalize Cz.
nz = size(Cz,1);

% Assume disturbance 
Bd = model.Bd(ix);
nd = size(Bd,2);

Dd = zeros(nz,nd); % Disturbance doesn't affect z,

% Other parameters.
Wd = 0.01*eye(nd); % Wind gust scaling.
gam_clp = 1;   % Closed-loop performance.   

Cxf = [zeros(nu,nx) eye(nu)];

%% Solve the problem
cvx_begin sdp quiet
cvx_solver mosek
variable Y(nx,nx) semidefinite
variable y2(nu) nonnegative
variable Q(nu,nu) semidefinite
variable V(nu,nx)
variable v2(nu) nonnegative
variable kappa(nu) nonnegative

V2 = diag(v2);
Y2 = diag(y2);

P = [Y*A Y*Bu;
     V  -V2];

X = blkdiag(Y,Y2);

F11 = P+P';
F12 = [Y*Bd Y*Bu;zeros(nu,nd) zeros(nu,nu)];
F13 = [Cz';zeros(nu,nz)];
F22 = -gam_clp*blkdiag(inv(Wd^2),diag(kappa));
F23 = [Wd'*Dd';zeros(nu,nz)];
F33 = -gam_clp*eye(nz,nz);
 
[F11 F12 F13;
 F12' F22 F23;
 F13' F23' F33] <= 0


%% Actuator mag limit
[Q Cxf;
 Cxf' X] >= 0

minimize norm(v2,2) + norm(kappa,2) + trace(Q)

cvx_end

disp(cvx_optval)

alp = v2./y2;
K = inv(Y2*diag(alp))*V;


Aclp= [A Bu;
       V  -diag(alp)];



==> matlab/F16Example_RBScratch.m <==
%% Minimizing the H2 norm of the actuator.

clear all;
d2r = pi/180;

model = load("F16_julia");
ix = [5,7,8,11];
iu = [1,2,5];
A = model.A(ix,ix);
Bu = model.Bu(ix,iu);
[nx,nu] = size(Bu);

Bd = [0;1;0;0]; model.Bd(ix);
nd = size(Bd,2);
% Controlled variable: [Gamma,Vt]
d2r = pi/180;
Wz = diag([1/(5*d2r) 1/10]); % Scale the flight path angle and velocity
Cz = zeros(2,4);
Cz(1,1) = 1; Cz(1,3) = -1; % Gamma
Cz(2,2) = 1; % Velocity
Cz = Wz*Cz;  % Normalize Cz.
nz = size(Cz,1);

% model = load("f16LongiLinear.mat");
% A = model.f16ss.A;
% Bu = model.f16ss.B;
% Bd = [1;0;0;0]; % Disturbance in the pitch rate.
% Cz = [1 0 0 0; 0 -1 1 0]; % Vel and FPA
% nd = size(Bd,2);
% nu = size(Bu,2);
% nx = size(A,1);
% nz = size(Cz,1);

% % Active suspension model
% m1 = 290; % kg -- Body mass
% m2 = 60; % kg -- suspension mass
% k1 = 16200; % N/m 
% k2 = 191000; % N/m 
% c1 = 1000; % Ns/m
% 
% A = [0 0 1 0; 0 0 0 1;
% -k1/m1 k1/m1 -c1/m1 c1/m1;
% k1/m1 -(k1+k2)/m2 c1/m2 -c1/m2]; 
% Bu = [0;0;1/m1;-1/m2];
% Bd = [0;0;0;k2/m2];
% nx = 4; nu = 1; nz = 1; nd = 1;
% Cz = [1,0,0,0];
% Du = 1*ones(nz,nu);

% Other parameters.
Wd = 0.00001*eye(nd); % disturbance scaling.
gam_clp = 100000;   % Closed-loop performance.

%% Solve the problem
cvx_begin sdp 
cvx_solver mosek
variable SX(nx+nu,nx+nu) semidefinite
variable S(nx+nu,nx+nu) semidefinite
variable V(nu,nx)
variable kappa(nu) nonnegative
variable omc(nu) nonnegative

% omc = 10*ones(nu,1)

AF = -diag(omc);
BF = diag(omc);

AA = [A Bu; zeros(nu,nx) AF];
BBu = [zeros(nx,nu); BF];
BBd = [Bd Bu;zeros(nu,nd+nu)];
CC = [Cz zeros(nz,nu)];

hinf = false;

if hinf
    % Hinf CLP performance
    disp('Hinf design');
    saveFile = 'hinf_design.mat';
    F11 = P+P';
    F12 = [Y*Bd Y*Bu;zeros(nu,nd) zeros(nu,nu)];
    F13 = [Cz';zeros(nu,nz)];
    F22 = -gam_clp*blkdiag(inv(Wd^2),diag(kappa));
    F23 = zeros(nu+nd,nz);
    F33 = -gam_clp*eye(nz,nz);

    [F11 F12 F13;
        F12' F22 F23;
        F13' F23' F33] <= 0

else
    % H2 CLP Performance
    disp('H2 design');
    saveFile = 'h2_design.mat';

    delta = 1;
    M = [eye(nx) zeros(nx,nu)];

    F11 = 0*BBd*BBd';
    F12 = [A Bu;V AF] + SX

    [F11   F12
     F12'  -0.5*S] <=0

    % variable Qz(nz,nz) semidefinite
    % [Qz CC*X;
    %  X*CC' X] >= 0
    % trace(Qz) <= gam_clp
end


%% Actuator mag limit
%   
variable Q(nx,nx) semidefinite
[Q V';V eye(nu)] >= 0
minimize 10*norm(omc,2) + .01*norm(kappa,2) + 0.1*trace(Q)

cvx_end

% disp(cvx_optval)
% 
% act = ss(full(AF),V,eye(nu),[]);
% 
% disp(['act h2 norm: ',num2str(norm(act,2))]);
% 
% K = inv(diag(omc))*V;
% disp('Controller Gain:')
% disp(K);
% 
% disp('omc')
% disp(omc)
% 
% disp('kappa')
% disp(kappa)
% 
% Aclp= [A Bu;
%     V  -diag(omc)];
% Bclp = [Bd Bu;zeros(nu,nd+nu)];
% 
% Cclp = [Cz zeros(nz,nu)];
% 
% sys = ss(Aclp,Bclp,Cclp,[]);
% sys_open = ss(A,Bd,Cz,[]);
% 
% figure(1);
% bodemag(sys(:,1),'r',sys_open,'b'); grid on;
% legend({'Closed-Loop','Open-Loop'});
% 
% 
% save(saveFile); % Save it for plotting later.


==> matlab/F16Example_no_wa.m <==
clear; clc;
model = load("F16_julia");

ix = [5,7,8,11];
iu = [1,2,5];

A = model.A(ix,ix);
Bu = model.Bu(ix,iu);
[nx,nu] = size(Bu);

% Controlled variable: [Gamma,Vt]
d2r = pi/180;
Wz = diag([1/(5*d2r) 1/100]); % Scale the velocity and flight path angle.
Cz = zeros(1,4);
Cz(1,2) = 1; % Velocity
nz = size(Cz,1);

% Assume disturbance to impact Vdot, alphadot, and qdot
Bd = model.Bd(ix);
nd = size(Bd,2);

Dd = zeros(nz,nd); % Disturbance doesn't affect z,

% Other parameters.
Wd = 0.000001*eye(nd); % Wind gust scaling.
gam_clp = 1;   % Closed-loop performance.   

Wxf = diag([1/1000,1/25,1/10]);
Cxf = Wxf*[zeros(nu,nx) eye(nu)];

%% Spring Mass Damper
% A = [0 1;-1 -1];
% Bu = [0;1];
% Bd = Bu;
% Cz = [1 0];
% Dd = 0
% 
% [nx,nu] = size(Bu);
% nd = size(Bd,2);
% nz = size(Cz,1);
% Cxf = [zeros(nu,nx) eye(nu)];
% 
% gam_clp = 1;
% Wd = 0.1;


%% Solve the problem
cvx_begin sdp
cvx_solver mosek
variable Y(nx,nx) semidefinite
variable V(nu,nx)
variable alp(nu) nonnegative
variable kappa(nu) nonnegative
variable gamma_xf(nu)  nonnegative

s = 1;

P = [Y*A Y*Bu;
     s*V  -s*diag(alp)];

X = blkdiag(Y,s*eye(nu,nu));

%% Hinf CLP
% F11 = P+P';
% F12 = [Y*Bd;zeros(nu,nd)];
% F13 = [Cz';zeros(nu,nz)];
% F22 = -gam_clp*inv(Wd^2);
% F23 = [Wd'*Dd'];
% F33 = -gam_clp*eye(nz,nz);
% 
% [F11 F12 F13;
%  F12' F22 F23;
%  F13' F23' F33] <= 0

%% H2 CLP
F11 = P+P';
F13 = [Cz';zeros(nu,nz)];

% Without Wa
% F12 = [Y*Bd;zeros(nu,nd)];
% F22 = -inv(Wd^2);

% With Wa
F12 = [Y*Bd Y*Bu;zeros(nu,nd) zeros(nu,nu)];
F22 = -blkdiag(inv(Wd^2),diag(kappa));

[F11 F12; F12' F22] <= 0

variable Qz(nz,nz)
[Qz [Cz zeros(1,nu)];
[Cz zeros(1,nu)]' X] >= 0
trace(Qz) <= gam_clp
%% Actuator mag limit

variable Qu(nu,nu) semidefinite

[Qu Cxf;
 Cxf' X] >= 0

Qu <= diag(gamma_xf)

minimize norm(alp,2)  + norm(gamma_xf,2) + norm(gamma_xf,2)

cvx_end




==> matlab/F16Example_v2.m <==
%% Minimizing the H2 norm of the actuator.

clear all;
d2r = pi/180;

model = load("F16_julia");
ix = [5,7,8,11];
iu = [1,2,5];
A = model.A(ix,ix);
Bu = model.Bu(ix,iu);
[nx,nu] = size(Bu);

Bd = [0;1;0;0]; model.Bd(ix);
nd = size(Bd,2);
% Controlled variable: [Gamma,Vt]
d2r = pi/180;
Wz = diag([1/(5*d2r) 1/10]); % Scale the flight path angle and velocity
Cz = zeros(2,4);
Cz(1,1) = 1; Cz(1,3) = -1; % Gamma
Cz(2,2) = 1; % Velocity
Cz = Wz*Cz;  % Normalize Cz.
nz = size(Cz,1);

% model = load("f16LongiLinear.mat");
% A = model.f16ss.A;
% Bu = model.f16ss.B;
% Bd = [1;0;0;0]; % Disturbance in the pitch rate.
% Cz = [1 0 0 0; 0 -1 1 0]; % Vel and FPA
% nd = size(Bd,2);
% nu = size(Bu,2);
% nx = size(A,1);
% nz = size(Cz,1);

% % Active suspension model
% m1 = 290; % kg -- Body mass
% m2 = 60; % kg -- suspension mass
% k1 = 16200; % N/m 
% k2 = 191000; % N/m 
% c1 = 1000; % Ns/m
% 
% A = [0 0 1 0; 0 0 0 1;
% -k1/m1 k1/m1 -c1/m1 c1/m1;
% k1/m1 -(k1+k2)/m2 c1/m2 -c1/m2]; 
% Bu = [0;0;1/m1;-1/m2];
% Bd = [0;0;0;k2/m2];
% nx = 4; nu = 1; nz = 1; nd = 1;
% Cz = [1,0,0,0];
% Du = 1*ones(nz,nu);

% Other parameters.
Wd = 0.1*eye(nd); % disturbance scaling.
gam_clp = 0.5;   % Closed-loop performance.

%% Solve the problem
cvx_begin sdp quiet
cvx_solver mosek
variable Y(nx,nx) semidefinite
variable V(nu,nx)
variable kappa(nu) nonnegative
variable omc(nu) nonnegative

P = [Y*A Y*Bu;
    V  -diag(omc)];

X = blkdiag(Y,eye(nu));

hinf = false;

if hinf
    % Hinf CLP performance
    disp('Hinf design');
    saveFile = 'hinf_design.mat';
    F11 = P+P';
    F12 = [Y*Bd Y*Bu;zeros(nu,nd) zeros(nu,nu)];
    F13 = [Cz';zeros(nu,nz)];
    F22 = -gam_clp*blkdiag(inv(Wd^2),diag(kappa));
    F23 = zeros(nu+nd,nz);
    F33 = -gam_clp*eye(nz,nz);

    [F11 F12 F13;
        F12' F22 F23;
        F13' F23' F33] <= 0

else
    % H2 CLP Performance
    disp('H2 design');
    saveFile = 'h2_design.mat';

    F11 = P+P';
    F13 = [Cz';zeros(nu,nz)];
    F12 = [Y*Bd Y*Bu;zeros(nu,nd) zeros(nu,nu)];
    F22 = -blkdiag(inv(Wd^2),diag(kappa));

    [F11 F12; F12' F22] <= 0

    variable Qz(nz,nz) semidefinite
    [Qz [Cz zeros(nz,nu)];
        [Cz zeros(nz,nu)]' X] >= 0
    trace(Qz) <= gam_clp
end


%% Actuator mag limit
AF = -diag(omc);
BF = V;
Wu = diag([1/1000,1,1]);
variable Q(nx,nx) semidefinite
variable gamF nonnegative
variable gamA nonnegative

[Q V';V eye(nu)] >= 0
minimize 10*norm(omc,2) + .1*norm(kappa,2) + 0.01*trace(Q)


cvx_end

disp(cvx_optval)

act = ss(full(AF),V,eye(nu),[]);

disp(['act h2 norm: ',num2str(norm(act,2))]);

K = inv(diag(omc))*V;
disp('Controller Gain:')
disp(K);

disp('omc')
disp(omc)

disp('kappa')
disp(kappa)

Aclp= [A Bu;
    V  -diag(omc)];
Bclp = [Bd Bu;zeros(nu,nd+nu)];

Cclp = [Cz zeros(nz,nu)];

sys = ss(Aclp,Bclp,Cclp,[]);
sys_open = ss(A,Bd,Cz,[]);

figure(1);
bodemag(sys(:,1),'r',sys_open,'b'); grid on;
legend({'Closed-Loop','Open-Loop'});


% save(saveFile); % Save it for plotting later.


==> matlab/F16New.m <==
%% Minimizing the H2 norm of the actuator.

clear all; clc
d2r = pi/180;

model = load("F16_julia");
ix = [5,7,8,11];
iu = [1,2,5];
A = model.A(ix,ix);
Bu = model.Bu(ix,iu);
[nx,nu] = size(Bu);

Bd = [0;1;0;0]; model.Bd(ix);
nd = size(Bd,2);
% Controlled variable: [Gamma,Vt]
d2r = pi/180;
Wz = diag([1/(5*d2r) 1/10]); % Scale the flight path angle and velocity
Cz = zeros(2,4);
Cz(1,1) = 1; Cz(1,3) = -1; % Gamma
Cz(2,2) = 1; % Velocity
Cz = Wz*Cz;  % Normalize Cz.
nz = size(Cz,1);

% model = load("f16LongiLinear.mat");
% A = model.f16ss.A;
% Bu = model.f16ss.B;
% Bd = [1;0;0;0]; % Disturbance in the pitch rate.
% Cz = [1 0 0 0; 0 -1 1 0]; % Vel and FPA
% nd = size(Bd,2);
% nu = size(Bu,2);
% nx = size(A,1);
% nz = size(Cz,1);

% % Active suspension model
% m1 = 290; % kg -- Body mass
% m2 = 60; % kg -- suspension mass
% k1 = 16200; % N/m 
% k2 = 191000; % N/m 
% c1 = 1000; % Ns/m
% 
% A = [0 0 1 0; 0 0 0 1;
% -k1/m1 k1/m1 -c1/m1 c1/m1;
% k1/m1 -(k1+k2)/m2 c1/m2 -c1/m2]; 
% Bu = [0;0;1/m1;-1/m2];
% Bd = [0;0;0;k2/m2];
% nx = 4; nu = 1; nz = 1; nd = 1;
% Cz = [1,0,0,0];
% Du = 1*ones(nz,nu);

% Other parameters.
Wd = 0.1*eye(nd); % disturbance scaling.
gam_clp = 0.5;   % Closed-loop performance.

%% Solve the problem
addpath('C:\Users\sudip\OneDrive\Documents\MATLAB\cvx')
%cvx_setup
cvx_begin sdp quiet
cvx_solver sedumi
variable Y(nx,nx) semidefinite
variable V(nu,nx)
variable kappa(nu) nonnegative
variable omc(nu) nonnegative
variable invS(nu+nx,nu+nx)
variable invR(nu+nx,nu+nx)

P = [Y*A Y*Bu;
    V  -diag(omc)];

X = blkdiag(Y,eye(nu));

A = [A Bu;
    V -diag(omc)];

Bw = [Bd Bu;
      zeros(nu,nd+nu)];

hinf = false;

if hinf
    % Hinf CLP performance
    disp('Hinf design');
    saveFile = 'hinf_design.mat';
    F11 = P+P';
    F12 = [Y*Bd Y*Bu;zeros(nu,nd) zeros(nu,nu)];
    F13 = [Cz';zeros(nu,nz)];
    F22 = -gam_clp*blkdiag(inv(Wd^2),diag(kappa));
    F23 = zeros(nu+nd,nz);
    F33 = -gam_clp*eye(nz,nz);

    [F11 F12 F13;
        F12' F22 F23;
        F13' F23' F33] <= 0

else
    % H2 CLP Performance
    disp('H2 design');
    saveFile = 'h2_design.mat';

    % F11 = P+P';
    % F13 = [Cz';zeros(nu,nz)];
    % F12 = [Y*Bd Y*Bu;zeros(nu,nd) zeros(nu,nu)];
    % F22 = -blkdiag(inv(Wd^2),diag(kappa));
    % 
    % [F11 F12; F12' F22] <= 0
    % R >= S_inv
    % F11 = zeros(nx+nu);
    % F12 = X;
    % F13 = A';
    % F14 = A*Bu*diag(kappa.^-2);
    % F21 = F12';
    % F22 = -inv(R);
    % F23 = zeros(nx);
    % F24 = [-Wd^2 0 0 0];
    % F31 = F13';
    % F32 = F23';
    % F33 = -S_inv;

    %[blkdiag(inv(Wd^2),diag(kappa))]

    [zeros(nx+nu)  X                A'            X*Bw;
     X'           -inv_pos(R)       zeros(nx+nu)  zeros(nx+nu,nx);
     A             zeros(nx+nu)     -inv_pos(S)   zeros(nx+nu,nx);
     (X*Bw)'       zeros(nx,2*(nx+nu))           -blkdiag(inv(Wd^2),diag(kappa))] <= 0

    R >= inv_pos(S)


    variable Qz(nz,nz) semidefinite
    [Qz [Cz zeros(nz,nu)];
        [Cz zeros(nz,nu)]' X] >= 0
    trace(Qz) <= gam_clp
end


%%Actuator mag limit
AF = -diag(omc);
BF = V;
Wu = diag([1/1000,1,1]);
variable Q(nx,nx) semidefinite
variable gamF nonnegative
variable gamA nonnegative

[Q V';V eye(nu)] >= 0
minimize 1norm(omc,2) + 1*norm(kappa,2) + 1*trace(Q)


cvx_end

disp(cvx_optval)

act = ss(full(AF),V,eye(nu),[]);

disp(['act h2 norm: ',num2str(norm(act,2))]);

K = inv(diag(omc))*V;
disp('Controller Gain:')
disp(K);

disp('omc')
disp(omc)

disp('kappa')
disp(kappa)

%%
% Aclp= [A Bu;
%     V  -diag(omc)];
% Bclp = [Bd Bu;zeros(nu,nd+nu)];
% 
% Cclp = [Cz zeros(nz,nu)];
% 
% sys = ss(Aclp,Bclp,Cclp,[]);
% sys_open = ss(A,Bd,Cz,[]);
% 
% figure(1);
% bodemag(sys(:,1),'r',sys_open,'b'); grid on;
% legend({'Closed-Loop','Open-Loop'});
% 
% 
% save(saveFile); % Save it for plotting later.


==> matlab/Get_Matrices.m <==
%% Information about Variables
%% x = [x,y,z,vx,vy,vz,phi,theta,psi,p,q,r]'
%% u = [RRPM,LRPM,Elevator,Outeron,Inneron,GustX,GustY,GustZ]'
%% y = [x,y,z,v_total,aoa,beta,phi,theta,psi,gamma,p,q,r,ax,ay,az]


%% Loading the Exhaustive Data
sys = load('Trim_WithGust_6thFeb.mat','sys');
sys = sys.sys;
%% To access the Entire set of Matrices: sys.a,sys.b,sys.c,sys.d

%% Accessing only Lateral Mode Quantities along with Disturbance Matrix B_d and D_d (Can be tailored to our needs accordingly)
ixLat = [5,7,9,10,12];    % [Vy, Phi, Psi, p, r]                         accessed from x
iuLat = [1,2,3,4,5];      % [RRPM, LRPM, Elevator, Outeron, Inneron]     accessed from u
iudLat = [6,7,8];         % [GustX, GustY, GustZ]                        accessed from u
iyLat = [6,7,9,11,13,15]; % [Beta, Phi, Psi, p, r, ay]                   accessed from y
iz = [6,7,9,11,13]; % These are the controlled variables.

% Get the system matrices
A = sys.a(ixLat,ixLat);
Bu = sys.b(ixLat,iuLat);
Bd = sys.b(ixLat,iudLat);
Cz = sys.c(iz,ixLat);
Dd = sys.d(iz,iudLat);

nx = length(ixLat);
nu = length(iuLat);
nz = length(iz);
nd = length(iudLat);

Wd = 0.001*eye(3); % Wind gust scaling.
gam_clp = 10000000;     % Closed-loop performance.   

Cxf = [zeros(nz,nx) eye(nz)];

% Solve the problem
cvx_begin sdp
cvx_solver mosek
variable Y(nx,nx) semidefinite
variable Q(nz,nz) semidefinite
variable V(nu,nx)
variable alp(nu) nonnegative
variable kappa(nu) nonnegative
variable gamma_xf  nonnegative


P = [Y*A Y*Bu;
     V  -diag(alp)];

X = blkdiag(Y,eye(nu,nu));

F11 = P+P';
F12 = [Y*Bd Y*Bu;zeros(nu,nd) zeros(nu,nu)];
F13 = [Cz';zeros(nu,nz)];
F22 = -gam_clp*blkdiag(inv(Wd^2),diag(kappa));
F23 = [Wd'*Dd';zeros(nu,nz)];
F33 = -gam_clp*eye(nz,nz);

[F11 F12 F13;
 F12' F22 F23;
 F13' F23' F33] <= 0

% [F11 F12; F12' F22] <= 0

%% Actuator mag limit
[Q Cxf;
 Cxf' X] >= 0

trace(Q) <= gamma_xf 

minimize norm(alp,2) + norm(kappa,2) + gamma_xf

cvx_end




==> matlab/h2_design.m <==
% Design regular H2 optimal controller.

clear all;
d2r = pi/180;

model = load("F16_julia");
ix = [5,7,8,11];
iu = [1,2,5];
A = model.A(ix,ix);
Bu = model.Bu(ix,iu);
[nx,nu] = size(Bu);

Bd = model.Bd(ix);
nd = size(Bd,2);
% Controlled variable: [Gamma,Vt]
d2r = pi/180;
Wz = diag([1/(5*d2r) 1/10]); % Scale the flight path angle and velocity
Cz = zeros(2,4);
Cz(1,1) = 1; Cz(1,3) = -1; % Gamma
Cz(2,2) = 1; % Velocity
% Cz = Wz*Cz;  % Normalize Cz.
nz = size(Cz,1);

cvx_begin sdp

variable X(nx,nx) semidefinite
variable W(nz,nz) semidefinite
variable Z(nu,nx)

[A Bu]*[X;Z] + ([A Bu]*[X;Z])' + Bd*Bd' <=0
[W Cz*X; X*Cz' X] >=0
minimize trace(W)
cvx_end






==> matlab/olp_analysis.m <==
model = load("F16_julia");

ix = [5,7,8,11];
iu = [1,2,5];

A = model.A(ix,ix);
Bu = model.Bu(ix,iu);
[nx,nu] = size(Bu);

Bd = [0;1;0;0]; 

Cz = zeros(2,4);
Cz(1,1) = 1; Cz(1,3) = -1; % Gamma
Cz(2,2) = 1;

sys_olp = ss(A,Bd,Cz,[]);


==> matlab/paper_plots.m <==
clc; clear;
h2 = load("h2_design.mat");
hinf = load('hinf_design.mat');
fs = 14;
%
d2r = pi/180;
A = h2.Aclp;
B = [h2.Bd h2.Bu];
B = [B; zeros(3,4)];
Scale = [1/(5*d2r) 0; 0 1/10]; %%%%% DOUBT REGARDING THIS! -- This is correct. We want to plot normalized z.
% Scale = eye(2);
Cz = [1 0 -1 0; 0 1 0 0];
C = [Cz zeros(2,3);zeros(3,4) eye(3)];
sys_h2 = ss(A,B,C,[]);

Tend = 1000
T = 0:0.1:Tend;
N = length(T);
dalpha = 15*randn(N,1) + 5*sin(0.075*T)';
dalpha_bar = dalpha/(trapz(T,dalpha.^2))^0.5;
Wd = 20;

Wa = diag(h2.kappa.^-0.5);
wa = 2*randn(N,3) + 2*sin(0.05*T)' + sin(0.06*T)';

wa_bar = wa/(trapz(T,(wa.^2)*[1;1;1])^0.5);
u = [Wd*dalpha_bar wa_bar*Wa]; %%%%%% Should 0.01 be there for dalpha? Yes
X0 = [0;0;0;0;0;0;0];
sol_h2 = lsim(sys_h2,u,T,X0);

A = hinf.Aclp;
B = [hinf.Bd hinf.Bu];
B = [B; zeros(3,4)];
Cz = [1 0 -1 0; 0 1 0 0];
C = [Cz zeros(2,3);zeros(3,4) eye(3)];
sys_hinf = ss(A,B,C,[]);

Wa = diag(hinf.kappa.^-0.5);
wa = 2*randn(N,3) + 2*sin(0.05*T)' + sin(0.01*T)';
wa_bar = wa/(trapz(T,(wa.^2)*[1;1;1])^0.5);
u = [Wd*dalpha_bar wa_bar*Wa]; %%%%%% Shohuld 0.01 be there for dalpha? Yes
X0 = [0;0;0;0;0;0;0];
sol_hinf = lsim(sys_hinf,u,T,X0);

sys_open = ss(h2.A,h2.Bd,Cz,[]);
X0 = [0;0;0;0];
u = Wd*dalpha_bar;
sol_open = lsim(sys_open,u,T,X0);

%  H2 Plots
limit = ones(N,1);
figure(1); clf;
lw =1;
% Subplot 1
subplot(2, 1, 1);hold on; grid on
plot(T,sol_open(:,1)/d2r,'r','LineWidth',lw);
plot(T,sol_h2(:,1)/d2r,'b','LineWidth',lw);
plot(T,sol_hinf(:,1)/d2r,'g','LineWidth',lw);
legend({'Open-Loop','H2 Closed-Loop','Hinf Closed-Loop'});
title('Flight Path Angle Variation');
xlabel('Time (s)');
ylabel('FPA (deg)');

% Subplot 2
subplot(2, 1, 2);hold on; grid on
plot(T,sol_open(:,2),'r','LineWidth',lw);
plot(T,sol_h2(:,2),'b','LineWidth',lw);
plot(T,sol_hinf(:,2),'g','LineWidth',lw);
legend({'Open-Loop','H2 Closed-Loop','Hinf Closed-Loop'});
title('Flight Velocity Variation');
xlabel('Time (s)')
ylabel('Velocity (ft/s)')

print -depsc ../images/time_response.eps

%%

figure(2); clf;
bodemag(sys_open(1:2,1),'r',sys_h2(1:2,1),'b',sys_hinf(1:2,1),'g');
grid on;

% Plot control rate
figure(3); clf;
labels = {'$T$','$\delta_e$','$\delta_{lef}$'};
stem(h2.omc,'r','filled','MarkerSize',8,'LineWidth', 1); hold on;
stem(hinf.omc,'k-.','filled','MarkerSize',8,'LineWidth', 2);

set(gca,'yscal','log');
xaxisproperties= get(gca, 'XAxis');
xaxisproperties.TickLabelInterpreter = 'latex';
a = get(gca,'XTickLabel'); set(gca,'XTickLabel',a,'fontsize',12)

title('Minimum Actuator Cut-off Frequencies (rad/s).','Interpreter','latex','FontSize',fs);
xticks([1,2,3])
xticklabels(labels);
xlabel('Actuator');

legend({'$\mathcal{H}_2$','$\mathcal{H}_\infty$'},'Interpreter','latex')
grid on;

print -depsc ../images/act_cutoff.eps

% Plot DC gain
figure(4); clf;
labels = {'$T$','$\delta_e$','$\delta_{lef}$'};

for i = 1:3
    h2.hinf_norms(i) = norm(h2.act(i,:),inf);
    hinf.hinf_norms(i) = norm(hinf.act(i,:),inf);
end

stem(h2.hinf_norms,'r','filled','MarkerSize',8,'LineWidth', 1); hold on;
stem(hinf.hinf_norms,'k-.','filled','MarkerSize',8,'LineWidth', 2);

set(gca,'yscal','log');
xaxisproperties= get(gca, 'XAxis');
xaxisproperties.TickLabelInterpreter = 'latex';

title('Actuator $\mathcal{H}_\infty$ norms.','Interpreter','latex','FontSize',fs);
xticks([1,2,3])
xticklabels(labels);
xlabel('Actuator');
a = get(gca,'XTickLabel'); set(gca,'XTickLabel',a,'fontsize',12)

legend({'$\mathcal{H}_2$','$\mathcal{H}_\infty$'},'Interpreter','latex')
grid on;
print -depsc ../images/act_hinfnorms.eps

% Actuator noise
figure(5); clf;
labels = {'$T$','$\delta_e$','$\delta_{lef}$'};

stem(1./sqrt(h2.kappa),'r','filled','MarkerSize',8,'LineWidth', 1); hold on;
stem(1./sqrt(hinf.kappa),'k-.','filled','MarkerSize',8,'LineWidth', 2);

set(gca,'yscal','log');
xaxisproperties= get(gca, 'XAxis');
xaxisproperties.TickLabelInterpreter = 'latex';

title('Actuator Noise Scaling ($1/\sqrt{\kappa}$).','Interpreter','latex','FontSize',fs);
xticks([1,2,3])
xticklabels(labels);
xlabel('Actuator');
a = get(gca,'XTickLabel'); set(gca,'XTickLabel',a,'fontsize',12)

legend({'$\mathcal{H}_2$','$\mathcal{H}_\infty$'},'Interpreter','latex')
grid on;
print -depsc ../images/act_noise.eps



%% Print out data for the table
data = [h2.omc hinf.omc h2.hinf_norms' hinf.hinf_norms' 1./sqrt(h2.kappa) 1./sqrt(hinf.kappa)];
for i = 1:size(data,1)
    fprintf(1,"%.4f &",data(i,:))
    fprintf(1,"\n")
end
    



==> matlab/spring_mass_damper.m <==
clear; clc;

A = [0 1;-1 -1];
Bu = [0;1];
Bd = Bu;
Cz = [1 0];
Dd = 0

[nx,nu] = size(Bu);
nd = size(Bd,2);
nz = size(Cz,1);
Cxf = [zeros(nu,nx) eye(nu)];

gam_clp = 1;
Wd = 0.01;


%% Solve the problem
cvx_begin sdp
cvx_solver mosek
variable Y(nx,nx) semidefinite
variable V(nu,nx)
variable alp(nu) nonnegative
variable kappa(nu) nonnegative
variable gamma_xf(1)  nonnegative

s = 1;

P = [Y*A Y*Bu;
     s*V  -s*diag(alp)];

X = blkdiag(Y,s*eye(nu,nu));

%% Hinf CLP
F11 = P+P';
F13 = [Cz';zeros(nu,nz)];
F33 = -gam_clp*eye(nz,nz);

% % Without Wa
% % F12 = [Y*Bd;zeros(nu,nd)];
% % F22 = -inv(Wd^2);
% % F23 = [Wd'*Dd'];
 
% With Wa
F12 = [Y*Bd Y*Bu;zeros(nu,nd) zeros(nu,nu)];
F22 = -gam_clp*blkdiag(inv(Wd^2),diag(kappa));
F23 = [Wd'*Dd';zeros(nu,nz)];

[F11 F12 F13;
 F12' F22 F23;
 F13' F23' F33] <= 0

%% H2 CLP
% F11 = P+P';
% F13 = [Cz';zeros(nu,nz)];
% 
% % Without Wa
% % F12 = [Y*Bd;zeros(nu,nd)];
% % F22 = -inv(Wd^2);
% 
% % With Wa
% F12 = [Y*Bd Y*Bu;zeros(nu,nd) zeros(nu,nu)];
% F22 = -blkdiag(inv(Wd^2),diag(kappa));
% 
% [F11 F12; F12' F22] <= 0
% 
% variable Qz(nz,nz)
% [Qz [Cz zeros(1,nu)];
% [Cz zeros(1,nu)]' X] >= 0
% trace(Qz) <= gam_clp
%% Actuator mag limit

variable Qu(nu,nu) semidefinite

[Qu Cxf;
 Cxf' X] >= 0

trace(Qu) <= gamma_xf

minimize norm(alp,2)  + norm(kappa,2) + gamma_xf

cvx_end



